CutLHCO: A Consumer-Level Tool for Implementing Generic Collider Data Selection Cuts in the Search for New Physics

A new computer program named CutLHCO is introduced, whose function is the implementation of generic data selection cuts on collider event specification files in the standardized .lhco format. This software is intended to fill an open market niche for a lightweight yet flexible "consumer-level" alternative to the ROOT data analysis framework. The primary envisioned application is as a filter on output produced by the PGS4 and DELPHES detector simulations, which are themselves lightweight alternatives to the GEANT4 based solutions favored by the large LHC experiments. All process control instructions are provided via a compact and powerful card file input syntax that efficiently facilitates the reasonable approximation of most event selection strategies and specialized discovery statistics commonly employed by the CMS and ATLAS collaborations. The structure, function, invocation and usage of the most recent CutLHCO 2.0 program version are documented thoroughly, including a detailed deconstruction of several example card file specifications. The associated software is simultaneously being made available for free public download.

==> anc/cut_lhco.pl <==
#!/usr/bin/perl

#*****************************#
# cut_lhco.pl Version 2.0     #
# March 2011 - July 2012      #
# Joel W. Walker              #
# Sam Houston State Univesity #
# jwalker@shsu.edu            #
# Copy: GNU Public License V3 #
#*****************************#

use strict; use constant PI => 4*( atan2 (1,1)); (@ARGV) = map { (m/^UNDEF$/i) ? undef : $_ } (@ARGV);

my ($file) = (( grep { (defined) and do { s/(?:_pgs_events)?\.lhco(?:\.gz)?$//; 1 }} ( shift @ARGV )), q(data));

my (%obj,%evt); ${{ obj => \%obj, evt => \%evt }}{$$_[0]} -> {$$_[1]} -> [$$_[2]] = $$_[3] for
	map { m/^\s*(OBJ|EVT)_([A-Z]{3})(?:_(\d{0,3}))?\s*=\s*([^#]*?)\s*(?:#.*)?$/i ? [ (lc $1), (lc $2), (0+ $3), {
	map { my (@t) = @$_; map { (lc $t[(3*$_)]) => [ map {(( /\d/ && /^((?:\+|-)?\d*\.?\d*)$/ ) ? (0+$1) : undef )}
		( split /(?:\s*,\s*|\s+)/, ((defined $t[(1+3*$_)]) ? $t[(1+3*$_)] : $t[(2+3*$_)] )) ]} (0..(((0+@t)/3)-1)) }
		[ $4 =~ m/(?<![A-Z])([A-Z]{3})\s*:\s*(?:\[\s*([^][]*?)\s*]|([^][\s,]*))/gi ] }] : () }
	map { ( open (FHI,$_)) or ( die 'Cannot open file '.($_).' for read'); @{ ([<FHI>],(close FHI))[0] }}
		'./Cards/'.((( grep { (defined) and do { s/\.dat$//; 1 }} ( shift @ARGV )), q(cut_card))[0] ).'.dat';

( opendir (DHI, './Events/')) or die 'Cannot open directory ./Events/'; my (@files) = (
	map { /^(?:(${file}(?:_\d+)?)_pgs_events\.lhco(\.gz)?|(${file})\.lhco)$/ ? do { (length $2) and
	( system ('gunzip ./Events/'.($1).'_pgs_events.lhco.gz')); (length $3) ? undef : $1 } : () } ( readdir (DHI)))
	or ( die 'Cannot locate file ./Events/'.($file).'_pgs_events.lhco'); close DHI;

do { ((@files > 1) or (defined $files[0])) and ( system (
	'cat '.( join ' ', map { './Events/'.$_.'_pgs_events.lhco' } ( @files = grep {(defined)} @files )).' > '.($_)));
	( open (FHI, $_)) or ( die 'Cannot open file '.($_).' for read'); } for ('./Events/'.$file.'.lhco');

my ($frac,$sigc,$lumt) = map { (abs) ? ( (($_ > 0) ? (undef,$_) : do { my ($fcut,$xsec,$stat); do {
	$fcut += $$_[0]; $xsec += $$_[1]*(10**(-$$_[2])); $stat++; } for grep { @$_ } map {[ ( scalar `tail ./Events/${_}_pythia.log` ) =~
		m/^.*?fragmentation cuts =\s+([\d\.]+).*?Cross section \(pb\):\s+([\d\.]+)(?:E-(\d+))?.*?$/s ]} @files;
	$stat ? ($stat == @files) ? ($fcut/$stat,$xsec/$stat) : die 'Cannot parse certain of the pythia.log files' : undef })[0,1],
	(( abs ( shift @ARGV )) || 1000 )) : () } ( 0+( shift @ARGV ));

my ($hist,$sort) = @{ ( [], [1], [1,1] )[0+(0..2)[0+( shift @ARGV )]] };

my (%cute,%cuts,@pass,$evts,@objs); while (<FHI>) { chomp; s/^\s+//; (next) if (/^#/);

	my (%vals,%mtch); my (@objt) = map { 1*$_ } (split /\s+/); if ((shift @objt) == 0) { (undef @objs); next }; my ($mcal) =
		map { &VECTOR($_,1,1,!1) } grep { ($objt[0] == 6) or do { push @objs, ( &SELECT_PTM_PRM( @{ $obj{all}[0] || {}}{ qw(ptm prm)}, $_ )); next }}
		grep { @$_{ qw( typ eta phi ptm oim trk muo sgn hft fem ptc etr ep0 ep1 ep2 ep3 )} =
			( @objt[0..4], ( map { ($objt[0] == 4) ? (( map {(int)} (( split /\./ ),0)[0,1]),0) :
				((int abs),0,((!1,1,1,1)[$objt[0]] ? ($_ <=> 0) : (0))) } ($objt[5])), (($objt[0] == 4) ? (int $objt[6]) : (0)),
			( map { ($objt[0] == 2) ? (undef,(int),(((int)/$objt[3])+(abs)-(int abs))) : ((1/(1+(abs))),undef,undef) } ($objt[7])),
			( map {(( sqrt (($objt[4])**2+($$_[0])**2+($$_[1])**2+($$_[2])**2)), @$_ )} [ map {($_*$objt[3])}
				((cos $objt[2]),(sin $objt[2]),( map {((cos $_)/(sin $_))} 2*( atan2 (( exp (-1*$objt[1])),1)))[0] )])); 1 } {}; $evts++;

	my (@part); for my $i (0..3) { my ($key,$obj) = map {( $_,( $obj{$_}[0] || {} ))} ( qw( pho ele muo tau ))[$i]; ($part[$i]) =
		grep { ($mtch{$key}[0] = $_) for ( &MATCH_VALUE( $$obj{cut},( $vals{$key}[0] = 0+@$_ ))); $_ = [ &CLIP_PAD_OBJECTS( $$obj{cut}, @$_ ) ]; 1 }
		grep { ($_ = [ &SELECT_ETR( $$obj{etr}, &SELECT_PTC( $$obj{ptc}, &SELECT_SGN( $$obj{sgn}, @$_ ))) ]) if ($i > 0); 1 }
		map {[ &SELECT_PTM_PRM( @$obj{ qw(ptm prm)}, @$_ ) ]} [ grep {($$_{typ} == $i)} @objs ]; ( 0+(0,+1)[($$obj{jet}[0])] ) &&
			do { do { $$_{typ} = 4 } for ( &EXCLUDE_OBJECTS($part[$i],( grep {($$_{typ} == $i)} @objs ))) }}

	my (@leps,@jets); for my $i (0..( &MAX(0,(@{$obj{lep}||[]}-1),(@{$obj{jet}||[]}-1)))) { for my $j (0,1) {
		my ($key,$obj) = map {( $_,( $obj{$_}[$i] || (($i > 0) ? next : {} )))} ( qw( lep jet ))[$j]; (${ (\@leps,\@jets)[$j] }[$i]) =
			grep { &MATCH_ANY( $$obj{any}, $i, $mtch{$key} ); 1 } grep { ($mtch{$key}[$i] = $_) for ( &MATCH_VALUE( $$obj{cut},( $vals{$key}[$i] = 0+@$_ )));
				$_ = [ &CLIP_PAD_OBJECTS( $$obj{cut}, @$_ ) ]; 1 } grep { ($_ = [ &INTRA_OBJECT_RPA( $$obj{sdr}, @$_ ) ]) if ($i > 0); 1 }
			grep { ($_ = [ &INTER_OBJECT_RPA( $$obj{cdr}, [ &INCLUDE_OBJECTS( $$obj{cmp}, $i, (\@jets,\@leps)[$j] ) ], @$_ ) ]) if ($i > 0); 1 }
			map {[ ($j == 0) ?  ( &SELECT_ETR( $$obj{etr}, &SELECT_PTC( $$obj{ptc}, &SELECT_SGN( $$obj{sgn}, &SELECT_EMT( $$obj{emt}, @$_ ))))) :
				( &SELECT_MUO( $$obj{muo}, &SELECT_TRK( $$obj{trk}, &SELECT_FEM( $$obj{fem}, &SELECT_HFT( $$obj{hft}, @$_ ))))) ]}
			map {[ &SELECT_PTM_PRM( @$obj{ qw(ptm prm)}, @$_ ) ]} [ ($i > 0) ? ( &INCLUDE_OBJECTS( $$obj{src}, $i, (\@leps,\@jets)[$j] )) :
				($j == 0) ? ( map { @$_ } @part[1..3] ) : ( grep {($$_{typ} == 4)} (@objs)) ]; }}

	my (@dils); for my $i (1..(@{$obj{dil}||[]}-1)) { my ($obj) = ( $obj{dil}[$i] || next ); ($dils[$i]) =
		grep { ($mtch{dil}[$i] = $_) for ( &MATCH_VALUE( $$obj{cut},( $vals{dil}[$i] = 0+@$_ ))); $_ = [ &CLIP_PAD_OBJECTS( $$obj{cut}, @$_ ) ]; 1 }
		map {[ &SELECT_DMI( $$obj{dmi}, @$_ ) ]} [ &DILEPTON_PAIRS( @$obj{ qw(dls dlf)}, ( &INDEXED_OBJECTS( $$obj{lep}, \@leps ))) ]; }

		do { $mtch{cal}[0] = $_ } for ( &MATCH_VALUE( $evt{cal}[0]{cut},( $vals{cal}[0] = ${ $mcal || []}[0] )));
	my (@mets); for my $i (0..( &MAX(0,(@{$evt{met}||[]}-1)))) { my ($evt) = ( $evt{met}[$i] || (($i > 0) ? next : {} ));
		($mets[$i]) = grep { ($mtch{met}[$i] = $_) for ( &MATCH_VALUE( $$evt{cut},( $vals{met}[$i] = ${ $_ || []}[0] ))); 1 }
			&MET( ($i == 0) ? @objs : ( &INDEXED_OBJECTS( $$evt{lep}, \@leps, $$evt{jet}, \@jets ))); } push @mets, $mcal;
	my (@mhts); for my $i (0..( &MAX(0,(@{$evt{mht}||[]}-1)))) { my ($evt) = ( $evt{mht}[$i] || (($i > 0) ? next : {} ));
		($mhts[$i]) = grep { ($mtch{mht}[$i] = $_) for ( &MATCH_VALUE( $$evt{cut},( $vals{mht}[$i] = $_ ))); 1 }
			&MHT( $$evt{mas}, (($i == 0) ? @objs : ( &INDEXED_OBJECTS( $$evt{lep}, \@leps, $$evt{jet}, \@jets )))); }
	my (@mefs); for my $i (0..( &MAX(0,(@{$evt{mef}||[]}-1)))) { my ($evt) = ( $evt{mef}[$i] || (($i > 0) ? next : {} ));
		($mefs[$i]) = grep { ($mtch{mef}[$i] = $_) for ( &MATCH_VALUE( $$evt{cut},( $vals{mef}[$i] = $_ ))); 1 } map { &SUM(@$_) }
			[ ${ &INDEXED_VALUES((($i > 0) ? $$evt{met} : [0]), \@mets ) || []}[0], ( scalar &INDEXED_VALUES((($i > 0) ? $$evt{mht} : [0]), \@mhts )) ]; }

	for my $i (1..(@{$evt{ret}||[]}-1)) { my ($evt) = ( $evt{ret}[$i] || next ); do { $mtch{ret}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{ret}[$i] = $_ )))} map { &RATIO(@$_) }
			[ map { ${ $_ || []}[0] } &INDEXED_VALUES( $$evt{den}, \@mets, $$evt{num}, \@mets ) ]; }
	for my $i (1..(@{$evt{rht}||[]}-1)) { my ($evt) = ( $evt{rht}[$i] || next ); do { $mtch{rht}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{rht}[$i] = $_ )))} map { &RATIO(@$_) } [ ( map { (defined) ? (sqrt $_) : (undef) }
			( scalar &INDEXED_VALUES( $$evt{den}, \@mhts )))[0], ${ &INDEXED_VALUES( $$evt{num}, \@mets ) || []}[0]]; }
	for my $i (1..(@{$evt{ref}||[]}-1)) { my ($evt) = ( $evt{ref}[$i] || next ); do { $mtch{ref}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{ref}[$i] = $_ )))} map { &RATIO(@$_) }
			[ ( scalar &INDEXED_VALUES( $$evt{den}, \@mefs )), ${ &INDEXED_VALUES( $$evt{num}, \@mets ) || []}[0]]; }
	for my $i (1..(@{$evt{det}||[]}-1)) { my ($evt) = ( $evt{det}[$i] || next ); do { $mtch{det}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{det}[$i] = $_ )))} map { ${ &VECTOR_DIFFERENCE(@$_) || []}[0] }
			[ &INDEXED_VALUES( $$evt{one}, \@mets, $$evt{two}, \@mets ) ]; }

	for my $i (1..(@{$evt{ltm}||[]}-1)) { my ($evt) = ( $evt{ltm}[$i] || next ); do { $mtch{ltm}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{ltm}[$i] = $_ )))} &TRANSVERSE_MASS(
			( scalar &INDEXED_VALUES( $$evt{met}, \@mets )), (( &INDEXED_OBJECTS( $$evt{lep}, \@leps )), undef )[0] ) }
	for my $i (1..(@{$evt{jsm}||[]}-1)) { my ($evt) = ( $evt{jsm}[$i] || next ); do { $mtch{jsm}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{jsm}[$i] = $_ )))} &S_TRANSVERSE_MASS(
			&LUND_HEMISPHERES( &INDEXED_OBJECTS( $$evt{jet}, \@jets ))) }
	for my $i (1..(@{$evt{jzb}||[]}-1)) { my ($evt) = ( $evt{jzb}[$i] || next ); do { $mtch{jzb}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{jzb}[$i] = $_ )))} &JET_Z_BALANCE(
			(( &INDEXED_OBJECTS( $$evt{dil}, \@dils )), undef )[0], [ &INDEXED_OBJECTS( $$evt{jet}, \@jets ) ]) }
	for my $i (1..(@{$evt{jrm}||[]}-1)) { my ($evt) = ( $evt{jrm}[$i] || next ); do { $mtch{jrm}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{jrm}[$i] = $_ )))} ( &ALPHA_R(( scalar &INDEXED_VALUES( $$evt{met}, \@mets )),
			&MINV_HEMISPHERES( &INDEXED_OBJECTS( $$evt{lep}, \@leps, $$evt{jet}, \@jets ))))[0] }
	for my $i (1..(@{$evt{alr}||[]}-1)) { my ($evt) = ( $evt{alr}[$i] || next ); do { $mtch{alr}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{alr}[$i] = $_ )))} ( scalar &ALPHA_R(( scalar &INDEXED_VALUES( $$evt{met}, \@mets )),
			&MINV_HEMISPHERES( &INDEXED_OBJECTS( $$evt{lep}, \@leps, $$evt{jet}, \@jets )))) }
	for my $i (1..(@{$evt{alt}||[]}-1)) { my ($evt) = ( $evt{alt}[$i] || next ); do { $mtch{alt}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{alt}[$i] = $_ )))} &ALPHA_T(( scalar &INDEXED_VALUES( $$evt{met}, \@mets )),
			( scalar &INDEXED_VALUES( $$evt{mht}, \@mhts )), ( &DMHT_HEMISPHERES( $$evt{mas}, &INDEXED_OBJECTS( $$evt{jet}, \@jets )))) }
	for my $i (1..(@{$evt{mdp}||[]}-1)) { my ($evt) = ( $evt{mdp}[$i] || next ); do { $mtch{mdp}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{mdp}[$i] = $_ )))} &MET_DELTA_PHI(
			( scalar &INDEXED_VALUES( $$evt{met}, \@mets )), ( &INDEXED_OBJECTS( $$evt{jet}, \@jets ))) }
	for my $i (1..(@{$evt{bdp}||[]}-1)) { my ($evt) = ( $evt{bdp}[$i] || next ); do { $mtch{bdp}[$i] = $_ } for
		map {( &MATCH_VALUE( $$evt{cut},( $vals{bdp}[$i] = $_ )))} &BIASED_DELTA_PHI(
			( scalar &INDEXED_VALUES( $$evt{met}, \@mets )), ( &INDEXED_OBJECTS( $$evt{jet}, \@jets ))) }

	my (%pass); do { push @pass, \%pass } if ( 0+( grep { ($cuts{$$_[0]}++) if (@$_ == 1); (@$_ == 0) } [ map { my ($key) = $_; map { my ($i) = $_;
		grep { my ($mtch) = $mtch{$key}[$i]; (defined $mtch) and do { $pass{$_} = $vals{$key}[$i]; $cute{$_} += !($mtch); !($mtch) }}
			(($key).(q(_)).((q(0))x(3-(length $i))).($i)) } (0..(@{ $mtch{$key}}-1)) } (keys %mtch) ] )); }

close FHI; open FHO, '>./Events/'.($file).'.cut' or die 'Cannot open file ./Events/'.($file).'.cut for write'; select FHO;

my (@cute) = do { my (%kidx) = do { my ($i); map { $$_[0] => [++$i,$$_[1]] } (
	[q(pho),0],[q(ele),0],[q(muo),0],[q(tau),0],
	[q(lep),0],[q(jet),0],[q(dil),0],
	[q(cal),1],[q(met),1],[q(mht),1],[q(mef),1],
	[q(ret),2],[q(rht),2],[q(ref),2],[q(det),1],
	[q(ltm),1],[q(jsm),1],[q(jzb),1],[q(jrm),1],
	[q(alr),2],[q(alt),2],[q(bdp),2],[q(mdp),2],
	)}; map {[ $$_[0], $kidx{$$_[2]}[1]]} sort { ($$a[1] <=> $$b[1]) || ($$a[2] cmp $$b[2]) || ($$a[3] <=> $$b[3]) }
		map {[ $_, do { m/^([A-Z]{3})_(\d{3})$/i ? ($kidx{$1}[0],qq($1),0+$2) : () } ]} (keys %cute) };
(@pass) = map { my ($pass) = $_; [ map {( sprintf q().( q(%7.1i), q(%7.1f), q(%7.3f))[$$_[1]], $$pass{$$_[0]} )} (@cute) ]} (@pass);

print "\n".(0+@files).' LHCO FILES MERGED'."\n" if (@files > 1);
print "\n".($evts).' EVENTS PROCESSED IN TOTAL'."\n"; my ($scal,$scar) = (($evts && $sigc) ? ($sigc*$lumt/$evts,1) : (1));
print "\n".( &ROUND(100*$frac,3)).' PERCENT OF EVENTS FAIL FRAGMENTATION CUTS'."\n" if (defined $frac);
print "\n".( &ROUND($sigc,6)).' PB CROSS SECTION YIELDS '.( &ROUND($evts/$sigc,3)).' INVERSE PB LUMINOSITY'."\n" if $scar;
print "\n".'RESCALING BY '.( &ROUND($scal,6)).' TO TARGET LUMINOSITY OF '.( &ROUND($lumt,3)).' INVERSE PB'."\n" if ($scal != 1);
print "\n".( &ROUND($scal*@pass,3)).' SCALED EVENTS SURVIVING ALL CUTS'."\n";
print "\n".( sprintf '%07.3f', ( $evts && 100*(1-(@pass/$evts)))).' % OF EVENTS CUT'."\n";
print "\n".'CUT ID'."\t".'% CUT'."\t".'% SOLO'."\n";
for ( map {($$_[0])} (@cute)) { print +(uc)."\t".( join "\t", ( map {( sprintf '%07.3f', ( $evts && 100*$_/$evts ))} ($cute{$_},$cuts{$_})))."\n"; }
print "\n\t".'INDIVIDUAL PASSING EVENT STATISTICS'."\n";
	print ''.( join "\t", ( map {(sprintf '%7s', $_)} map {(uc)} ( map {($$_[0])} (@cute))))."\n";
	for (($sort) ? ( sort SORT_LIST_NUM @pass ) : (@pass)) { print join "\t", @$_; print "\n"; } print "\n";

close FHO;

#*************#
# SUBROUTINES #
#*************#

# Returns the sum of a list of values
sub SUM { my ($sum); ($sum += $_) for ( grep { (defined) or (return undef) } (@_)); $sum }

# Returns the minimum of a list of values
sub MIN { ( scalar (( sort { $a <=> $b } grep { (defined) or (return undef) } (@_))[0] )) }

# Returns the minimum of a list of values
sub MAX { ( scalar (( sort { $b <=> $a } grep { (defined) or (return undef) } (@_))[0] )) }

# Returns the safely divided ratio of two values
sub RATIO { my ($den,$num) = grep { (defined) or (return undef) } (shift,shift); ($den) ? ($num/$den) : (($num) && (undef)) }

# Rounds numbers to the specified decimal place using "half away from zero"
sub ROUND { my ($val,$dec) = (( grep { (defined) or (return undef) } (shift)),(int shift));
	(( $val <=> 0 )*( int (( abs $val )*( 10**$dec ) + 0.5 ))/( 10**$dec )) }

# (siz,min,max,sum,asc,adj,unq); Returns (ascending) indexed [lists] of length siz with (adjacent) (unique) values from min to max enforcing sum
sub PERMUTE { my ($siz,$min,$max,$sum,$asc,$adj,$unq,$prm,@prm) = @_[0..7]; do { $prm[$_]++ for @{ $prm || []} } if ($unq);
	map { (@$_ > $siz) ? () : (@$_ == $siz) ? ((defined $sum) && ( &SUM(@$_) != (int $sum))) ? () : $_ : ( &PERMUTE(@_[0..6],$_)) } map {[ @{ $prm || []}, $_ ]}
		grep { !($prm[$_]) } ((($asc) ? ${$prm||[$min]}[-1] : $min )..(($adj) ? &MIN(((defined $max) ? $max : ()), (1+&MAX(@{$prm||[$min-1]}))) : $max )) }

# returns every N-tuple [list] derivable from a single input [list]
sub TUPLES { my ($tup,@lst) = ((shift), ( map { (ref eq 'ARRAY') ? @$_ : (return) } (shift))); map {[ @lst[@$_]]} ( &PERMUTE($tup,0,(@lst-1),undef,1,!1,1)) }

# returns every partition into N pieces derivable from a single input [list] with minimal redundancy
sub PARTITIONS { my ($prt,@lst) = ((shift), ( map { (ref eq 'ARRAY') ? @$_ : (return) } (shift))); map { my ($prm) = $_; [ map {
	my ($i) = $_; [ @lst[ grep {($$prm[$_] == $i)} (0..(@$prm-1)) ]]} (0..($prt-1)) ]} ( &PERMUTE((0+@lst),0,($prt-1),undef,!1,1,!1)) }

# returns every reordered [list] derivable from a single input [list]
sub ORDERINGS { my (@lst) = map { (ref eq 'ARRAY') ? @$_ : (return) } (shift); map {[ @lst[@$_]]} ( &PERMUTE((0+@lst),0,(@lst-1),undef,!1,!1,1)) }

# Tests whether a provided object value matches the specifed range of acceptable values
sub MATCH_VALUE { my ($min,$max,$val) = (( map { (ref eq 'ARRAY') ? @$_[0,1] : (undef,undef) } (shift)), (shift));
	((defined $min) or (defined $max)) ? ((defined $val) or ( return (!1))) : ( return ((wantarray) ? () : 1 ));
	( map { ((defined $min) && (defined $max) && ($max < $min)) ? ($$_[0] || $$_[1]) : ($$_[0] && $$_[1]) }
		[ (!(defined $min) || ($val >= $min)), (!(defined $max) || ($val <= $max)) ])[0] }

# Converts all selected defined classification tests to a match if any are a match
sub MATCH_ANY { my ($ids,$mch) = ([ map {(int)} grep {(defined)} ( @{(shift)||[]}, (shift)) ],((shift)||[]));
	(@$ids) = grep {( defined $$mch[$_] )} (@$ids); do { ($$mch[$_] = 1) for (@$ids) } if ( 0+( grep {($$mch[$_])} (@$ids))); }

# Sorts a pair of [lists] by deep numerical comparison of the stored value sequence
sub SORT_LIST_NUM ($$) { my ($a,$b) = (shift,shift); for (0..(@$a-1)) { (($_) && (return $_)) for ($$a[$_] <=> $$b[$_]) }; 0 }

# Returns code to sort lhco objects according to descending transverse momentum and then ascending pseudorapidity; Optional input reverses
sub SORT_OBJECTS_PTM_PRM { my ($sort) = (+1,-1)[(shift)] || +1; sub ($$) { my ($a,$b) = (shift,shift);
	((0+(defined $$b{ptm})) <=> (0+(defined $$a{ptm}))) || ($sort)*($$b{ptm} <=> $$a{ptm}) || ($sort)*((abs $$a{eta}) <=> (abs $$b{eta})) }}

# Eliminates those items within a list of LHCO objects that are also present within a leading [list]; Also eliminates redundant entries
sub EXCLUDE_OBJECTS { my (%excl) = map { $_ => 1 } @{(shift)||[]}; grep{!( $excl{$_}++ )} @_ }

# Gathers the list of objects satisfying certain inclusion and exclusion criteria
sub INCLUDE_OBJECTS { my ($inc,$exc,$obj) = (( map {( [ grep {($_ >= 0)} @$_ ], [ grep {($_ < 0)} @$_ ] )} map { my ($lvl) = (shift);
	[ grep { ((abs) < $lvl) } @$_ ] } map { (@$_) ? [ map {(int)} @$_ ] : [0] } [ grep {(defined)} @{(shift)||[]} ]), (shift));
	&EXCLUDE_OBJECTS( [ map { @{ $$obj[(abs)] || [] }} @$exc ],( map { @{ $$obj[$_] || [] }} @$inc )) }

# Extracts objects from a [[list]] by the specified index; Defaults to empty object list
sub INDEXED_OBJECTS { map {(@$_)} grep {(ref eq 'ARRAY')} map { ${ $$_[1]}[ $$_[0]] }
	grep { (defined $$_[0]) && (ref $$_[1] eq 'ARRAY') && (( abs ( int ((int $$_[0]) + 0.5))) <= (@{ $$_[1]}-1)) }
	map {[ ${ $_[(2*$_)] || []}[0], $_[(2*$_+1)]]} (0..((@_/2)-1)) }

# Extracts values from a [list] by the specified index; Defaults to undefined value
sub INDEXED_VALUES { grep { (wantarray) || (return $_); 1 }
	map { ((defined $$_[0]) && ( ref $$_[1] eq 'ARRAY') && (( abs ( int ((int $$_[0]) + 0.5))) <= (@{ $$_[1]}-1))) ?
		${ $$_[1]}[ $$_[0]] : undef } map {[ ${ $_[(2*$_)] || []}[0], $_[(2*$_+1)]]} (0..((@_/2)-1)) }

# Clips or pads a list of LHCO objects to a specified count
sub CLIP_PAD_OBJECTS { my ($min,$max,$clp) = map { (ref eq 'ARRAY') ? @$_[0..2] : (undef,undef,undef) } (shift);
	( return @_ ) unless ( defined ( my $cnt = (undef,$max,$min)[( $clp = 0+(0,+1,-1)[($clp)])] ));
	($clp < 0) ? ($cnt > @_) ? (@_) : ( @_ )[(0..($cnt-1))] : ((@_), ( map { scalar {}} (0..($cnt-(1+@_))))) }

# Returns the absolute angular separation (in the range 0 to Pi) between two azimuthal angles in the range -Pi to 2*Pi
sub DELTA_PHI { ( map { ($_<=PI) ? $_ : ( abs (2*PI-$_)) } map {( abs ($$_[1]-$$_[0]))} [ grep { (defined) or (return undef) } (shift,shift) ])[0] }

# Returns the absolute pseudorapidity / azimuth separation in radians between two [eta,phi] points or lhco objects
sub DELTA_RPA { my ($eta1,$phi1,$eta2,$phi2) = grep { (defined) or (return undef) }
	map { (ref eq 'ARRAY') ? @$_[0,1] : (ref eq 'HASH') ? @$_{ qw(eta phi)} : (return undef) } (shift,shift);
	( sqrt (($eta1-$eta2)**2 + ( &DELTA_PHI($phi1,$phi2))**2 )) }

# Cuts a list of lhco objects to enforce a specified separation in delta-R from a leading [list]
sub INTER_OBJECT_RPA { my ($idr,$cmp) = (shift,shift); ( &MATCH_VALUE( $idr, undef )) && ( return @_ );
	grep { my ($t) = $_; !(0+( grep { !( &MATCH_VALUE( $idr, $_ )) } map { &DELTA_RPA($t,$_) } @{$cmp||[]} )) } (@_) }

# Cuts a list of lhco objects to enforce a specified separation in delta-R
sub INTRA_OBJECT_RPA { my ($idr) = (shift); ( &MATCH_VALUE( $idr, undef )) && ( return @_ );
	while (1) { my ($i) = map {($$_[0])} sort { ($$a[1] <=> $$b[1]) || ( &{ &SORT_OBJECTS_PTM_PRM(0) }($_[$$b[0]],$_[$$a[0]])) } map {
		my ($j) = $_; map { 0+@$_ ? [ $j, ($_[$j]{ptm})/( sqrt ((0+@$_)*( &SUM( map { ($$idr[0]-$_)**2 } @$_ )))) ] : () } [
			grep { !( &MATCH_VALUE( $idr, $_ )) } map { &DELTA_RPA($_[$j],$_[$_]) } grep {($_!=$j)}
				(0..(@_-1)) ]} (0..(@_-1)) or (last); ( splice @_, $i, 1 ) }; (@_) }

# Cuts a list of LHCO objects on specified psuedorapidity and transverse momentum limits; Sorts by transverse momentum
sub SELECT_PTM_PRM { my ($pts,$prs) = map { 0+((ref eq 'ARRAY') && (0,+1)[$$_[2]]) } ( my ($ptm,$prm,$prf) = (shift,shift));
	grep { !($prf) && do { ( &MATCH_VALUE( $prm, (abs $$_{eta}))) || do { $prf = ($prs == 1); !1 }}}
	grep { &MATCH_VALUE( $ptm, $$_{ptm} ) } ( sort ${ \( &SORT_OBJECTS_PTM_PRM($pts)) } (@_)) }

# Cuts a list of LHCO objects according to specified lepton flavor mixing
sub SELECT_EMT { my ($emt,$inv) = map { ([1,1,1,1],[!1,1,!1,!1],[!1,!1,1,!1],[!1,!1,!1,1])[0+(0..3)[(abs)]], ($_ < 0) }
	map { 0+((ref eq 'ARRAY') && $$_[0]) } (shift); grep { ($$emt[0+(0..3)[$$_{typ}]]) xor ($inv) } (@_) }

# Cuts a list of LHCO objects according to specified electric charge sign
sub SELECT_SGN { my ($sgn) = map { 0+((ref eq 'ARRAY') && (0,+1,-1)[(0+$$_[0])]) } (shift);
	grep { ($sgn == 0) or (($sgn*$$_{sgn}) > 0) } (@_) }

# Cuts a list of LHCO objects according to specified adjacent track transverse momentum
sub SELECT_PTC { my ($ptc) = (shift); grep { ($$_{typ} != 2) || ( &MATCH_VALUE( $ptc, $$_{ptc} )) } (@_) }

# Cuts a list of LHCO objects according to specified transverse calorimeter energy to track momentum ratio
sub SELECT_ETR { my ($etr) = (shift); grep { ($$_{typ} != 2) || ( &MATCH_VALUE( $etr, $$_{etr} )) } (@_) }

# Cuts a list of LHCO objects according to specified heavy flavor tagging
sub SELECT_HFT { my ($hft) = map { 0+((ref eq 'ARRAY') && (0..2)[(0+$$_[0])]) } (shift); grep {( $$_{hft} >= $hft )} (@_) }

# Cuts a list of LHCO objects according to specified electromagnetic fraction
sub SELECT_FEM { my ($fem) = (shift); grep {( &MATCH_VALUE( $fem, $$_{fem} ))} (@_) }

# Cuts a list of LHCO objects according to specified composite track count
sub SELECT_TRK { my ($trk) = (shift); grep {( &MATCH_VALUE( $trk, $$_{trk} ))} (@_) }

# Cuts a list of LHCO objects according to specified muon integration count
sub SELECT_MUO { my ($muo) = (shift); grep {( &MATCH_VALUE( $muo, $$_{muo} ))} (@_) }

# Cuts and sorts a list of dilepton LHCO object pairs according to specified invariant mass
sub SELECT_DMI { my ($srt) = map { (-1,+1)[0+((ref eq 'ARRAY') && (0,1)[$$_[2]])] } ( my ($dmi) = (shift)); map {[ @$_[1,2]]}
	grep { &MATCH_VALUE( $dmi, $$_[0] ) } ( sort {(($srt)*($$a[0] <=> $$b[0]))} map {[ &INVARIANT_MASS(@$_), @$_ ]} (@_)) }

# Extracts all dilepton pairs from a list of LHCO objects according to specified sign and flavor
sub DILEPTON_PAIRS { my ($dls,$dlf) = map {( 0+(0,+1,-1)[$$_[0]], 0+(0,1)[$$_[1]] )} [ map { 0+((ref eq 'ARRAY') && $$_[0]) } (shift,shift) ];
	grep { ($dls == 0) or (($dls*$$_[0]{sgn}*$$_[1]{sgn}) > 0) } map { &TUPLES(2,$_) } map { my (@t);
		( push @{ $t[0+(0..3)[($dlf*$$_{typ})]] ||= [] }, $_ ) for (@$_); ( grep {(defined)} (@t)) } [(@_)] }

# Returns an array reference format copy of a [4-vector] or lhco object modified for transverse, massless, p-inverted kinematics
sub VECTOR { my ($vctr,$tvrs,$msls,$ivrt) =
	(( map {[ (ref eq 'ARRAY') ? @$_[0..3] : (ref eq 'HASH') ? @$_{ qw(ep0 ep1 ep2 ep3)} : (return undef) ]} (shift)), @_ );
	do { do { $$vctr[0] = ( sqrt ( &MAX( 0, (($$vctr[0])**2-($$vctr[3])**2)))); } unless ($msls); $$vctr[3] = 0; } if ($tvrs);
	do { $$vctr[0] = ( sqrt (($$vctr[1])**2+($$vctr[2])**2+($$vctr[3])**2)); } if ($msls);
	do { do { $$vctr[$_] *= -1; } for (1..3) } if ($ivrt); $vctr }

# Returns the vector sum over a list of [4-vector] array references or lhco objects
sub VECTOR_SUM { my ($tvrs,$msls,$ivrt) = map { (ref eq 'ARRAY') ? (@$_) : () } (shift);
	( my (@vcts) = grep { (defined) || (return undef) } map { &VECTOR($_,$tvrs,$msls,$ivrt) } (@_)) or (return undef);
	[ map { my ($i) = $_; &SUM( map { $$_[$i] } @vcts ) } (0..3) ] }

# Returns the massless vector difference between a pair of [4-vector] array references or lhco objects
sub VECTOR_DIFFERENCE { &VECTOR(( &VECTOR_SUM((undef), (shift), ( &VECTOR(shift,!1,!1,1)))), (!1,1,!1)) }

# Returns the inner product of a pair of [4-vector] array references or lhco objects; Optional 3rd parameter allows Euclidean metric
sub INNER_PRODUCT { my ($vcta,$vctb) = grep { (defined) or (return undef) } map { &VECTOR($_) } (shift,shift); my ($mtrc) = ((shift) <=> (0)) || (-1);
	&MAX( 0, ( $$vcta[0]*$$vctb[0] + ($mtrc)*( $$vcta[1]*$$vctb[1] + $$vcta[2]*$$vctb[2] + $$vcta[3]*$$vctb[3] ))) }

# Returns the missing transverse energy (met_tot,met_x,met_y) component of a list of [4-vector] or lhco objects
sub MET { &VECTOR(( &VECTOR_SUM(undef,@_)), (1,1,1)) }

# Returns the scalar sum of transverse momenta (Default) or energies for a list of transverse [4-vector] or lhco objects
sub MHT { ${ ( &VECTOR_SUM([1,!( map { (ref eq 'ARRAY') ? ($$_[0]) : ($_) } (shift))[0],!1],@_)) || (return undef) }[0] }

# Returns the transverse energy computed for a list of massless [4-vector] momenta components or lhco objects
sub TRANSVERSE_ENERGY { ${ &VECTOR(( &VECTOR_SUM([!1,1,!1],@_)), (1,!1,!1)) || (return undef) }[0] }

# Returns the invariant mass computed from the vector sum over a list of [4-vector] momenta components or lhco objects
sub INVARIANT_MASS { ( sqrt ( &INNER_PRODUCT((( &VECTOR_SUM(undef,@_)) or (return undef))[0,0], -1 ))) }

# Returns the transverse mass computed for a list of massless transverse [4-vector] momenta components or lhco objects
sub TRANSVERSE_MASS { ( sqrt ( &INNER_PRODUCT((( &VECTOR_SUM([1,1,!1],@_)) or (return undef))[0,0], -1 ))) }

# Returns the s-transverse mass (MT2) computed for a pair of massless transverse [4-vector] momenta components or lhco objects
sub S_TRANSVERSE_MASS { ( sqrt ((2)*( &INNER_PRODUCT(( map { ( &VECTOR($_,1,1,!1)) or (return undef) } (shift,shift)), +1 )))) }

# Returns the Z-balance statistic of an ordered pair of [lists] of [4-vector] momenta components or lhco objects
sub JET_Z_BALANCE { ( map { ($$_[1] - $$_[0]) } [ map { ${ ( &MET(@{$_||[]})) or (return undef) }[0] } (shift,shift) ])[0] }

# Returns the alpha_R razor statistic(s) for a pair of massless [4-vector] momenta components or lhco objects; Independent met or undef is leading parameter
sub ALPHA_R { my ($metv,$obja,$objb) = map {(@$_)} grep { (defined $$_[0]) or ( $$_[0] = &MET(@$_[1,2])); 1 } [(shift,shift,shift)]; map {(@$_)}
	grep { (wantarray) or ( return ( &RATIO( map { (defined) ? ($_)**2 : (undef) } (@$_)))) } [ ( &TRANSVERSE_ENERGY($obja,$objb)),
		( map { ((defined $$_[0]) && (defined $$_[1])) ? (( sqrt (($$_[0])**2 + ($$_[1])**2 ))/(2)) : (undef) }
			[ ( &TRANSVERSE_MASS($metv,$obja)), ( &TRANSVERSE_MASS($metv,$objb))] )] }

# Returns the alpha_T statistic for a pair of transverse [4-vector] momenta components or lhco objects; Independent (met,mht) or undef are leading parameters
sub ALPHA_T { my ($metv,$mhtv) = map {( ${ ((defined $$_[0]) ? ( &VECTOR($$_[0],1,1,!1)) : ( &MET(@_[0,1]))) || (return undef) }[0],
	((defined $$_[1]) ? ($$_[1]) : ( grep { (defined) or (return undef) } ( &MHT( 1, @_[0,1])))))} [(shift,shift)]; ( map { &RATIO(@$_) }
		map {[ (2)*( sqrt ( &MAX( 0, (($mhtv)**2 - ($metv)**2)))), &MAX( 0, (($mhtv) - ( abs ( $$_[1] - $$_[0] )))) ]}
			[ grep { (defined) or (return undef) } ( &MHT( 1, (shift)), &MHT( 1, (shift))) ] )[0] }

# Returns the jet delpha phi statistic for a list of [4-vector] momenta components or lhco objects; Independent met [4-vector] or undef is leading parameter
sub MET_DELTA_PHI { my ($metp) = map { (($_) && ($$_[0] > 0)) ? ( atan2 ($$_[2],$$_[1])) : (return undef) }
	map { (defined) ? ( &VECTOR($_,1,1,!1)) : ( &MET(@_)) } (shift); &MIN( map { &DELTA_PHI( $metp, ( atan2($$_[2],$$_[1]))) }
		grep { (defined) ? ($$_[0] > 0) : (return undef) } map { &VECTOR($_,1,1,!1) } (@_)) }

# Returns the biased delpha phi statistic for a list of [4-vector] momenta components or lhco objects; Independent met [4-vector] or undef is leading parameter
sub BIASED_DELTA_PHI { my ($metv) = grep { (($_) && ($$_[0] > 0)) or (return undef) } map { (defined) ? ( &VECTOR($_,1,1,!1)) : ( &MET(@_)) } (shift);
	&MIN( map { ($$_[1][0] > 0) ? &DELTA_PHI(( atan2 ($$_[1][2],$$_[1][1])), ( atan2 ($$_[0][2],$$_[0][1]))) : 0 }
		map {[ $_, ( &VECTOR_SUM([1,1,!1],$_,$metv)) ]} grep { (defined) ? ($$_[0] > 0) : (return undef) } map { &VECTOR($_,1,1,!1) } (@_)) }

# Returns a pair of massless psuedo-jets reconstructed from a list of [4-vector] momenta components or lhco objects by the Lund hemisphere algorithm
sub LUND_HEMISPHERES { ( 0+( my (@vcts) = map {[0,$_]} grep { (defined) ? ($$_[0] > 0) : (return) } map { &VECTOR($_,!1,1,!1) } (@_)) >= 2 ) or (return);
	my (@axis) = @{ ( sort { $$b[2] <=> $$a[2] } map {[ @$_, &INVARIANT_MASS(@$_) ]} &TUPLES(2,[ map { $$_[1] } (@vcts)]))[0] }[0,1];
	my (%axis); while (1) { for my $vctr (@vcts) { do { $$vctr[0] = $_; } for ${ ( sort { $$a[1] <=> $$b[1] }
		map {[$_,(($axis[$_][0])*(( &INVARIANT_MASS($$vctr[1],$axis[$_]))/($$vctr[1][0]+$axis[$_][0]))**2 )]} (0,1))[0] }[0]; }
		(@axis) = map { my ($i) = $_; &VECTOR(( &VECTOR_SUM(undef,( map { $$_[1] } grep {($$_[0] == $i)} @vcts ))), (!1,1,!1)) } (0,1);
		(last) if ( $axis{ join q(), ( map { $$_[0] } (@vcts)) }++ ); } sort { $$b[0] <=> $$a[0] } (@axis) }

# Returns a pair of massless psuedo-jets reconstructed from a list of [4-vector] momenta components or lhco objects by the minimal invariant mass-square sum
sub MINV_HEMISPHERES { ( 0+( my (@vcts) = grep { (defined) ? ($$_[0] > 0) : (return) } map { &VECTOR($_,!1,1,!1) } (@_)) >= 2 ) or (return);
	sort { $$b[0] <=> $$a[0] } map { &VECTOR(( &VECTOR_SUM(undef,@$_)), (!1,1,!1)) } @{ ( sort { $$a[2] <=> $$b[2] }
		map {[ @$_, (( &INVARIANT_MASS(@{ $$_[0]}))**2 + ( &INVARIANT_MASS(@{ $$_[1]}))**2 ) ]} &PARTITIONS(2,\@vcts))[0] }[0,1] }

# Returns a pair of transverse psuedo-jets reconstructed from a list of [4-vector] momenta components or lhco objects by the minimal scalar energy difference
sub DMHT_HEMISPHERES { my ($msls) = !( map { (ref eq 'ARRAY') ? ($$_[0]) : ($_) } (shift))[0];
	( 0+( my (@vcts) = grep { (defined) ? ($$_[0] > 0) : (return) } map { &VECTOR($_,1,$msls,!1) } (@_)) >= 2 ) or (return);
	sort { $$b[0] <=> $$a[0] } map { &VECTOR_SUM(undef,@$_) } @{ ( sort { $$a[2] <=> $$b[2] }
		map {[ @$_, ( abs ( &MHT( 1, @{ $$_[1]}) - &MHT( 1, @{ $$_[0]}))) ]} &PARTITIONS(2,\@vcts))[0] }[0,1] }

1


